StreamDiffusionV2: A Streaming System for Dynamic and Interactive Video Generation

Generative models are reshaping the live-streaming industry by redefining how content is created, styled, and delivered. Previous image-based streaming diffusion models have powered efficient and creative live streaming products but have hit limits on temporal consistency due to the foundation of image-based designs. Recent advances in video diffusion have markedly improved temporal consistency and sampling efficiency for offline generation. However, offline generation systems primarily optimize throughput by batching large workloads. In contrast, live online streaming operates under strict service-level objectives (SLOs): time-to-first-frame must be minimal, and every frame must meet a per-frame deadline with low jitter. Besides, scalable multi-GPU serving for real-time streams remains largely unresolved so far. To address this, we present StreamDiffusionV2, a training-free pipeline for interactive live streaming with video diffusion models. StreamDiffusionV2 integrates an SLO-aware batching scheduler and a block scheduler, together with a sink-token--guided rolling KV cache, a motion-aware noise controller, and other system-level optimizations. Moreover, we introduce a scalable pipeline orchestration that parallelizes the diffusion process across denoising steps and network layers, achieving near-linear FPS scaling without violating latency guarantees. The system scales seamlessly across heterogeneous GPU environments and supports flexible denoising steps (e.g., 1--4), enabling both ultra-low-latency and higher-quality modes. Without TensorRT or quantization, StreamDiffusionV2 renders the first frame within 0.5s and attains 58.28 FPS with a 14B-parameter model and 64.52 FPS with a 1.3B-parameter model on four H100 GPUs, making state-of-the-art generative live streaming practical and accessible--from individual creators to enterprise-scale platforms.

==> code/attention_inference.py <==
from torch.nn.attention.flex_attention import BlockMask, create_block_mask

def create_attention_mask_inference(causal_point: int) -> BlockMask:
    # causal_point is the index of the first token in the prediction block  
    def mask_mod(b, h, q_idx, kv_idx):
        is_causal = (kv_idx <= q_idx)
        is_past_causal_point = (causal_point <= q_idx)
        return is_causal | is_past_causal_point
    return create_block_mask(mask_mod, B=None, H=None, Q_LEN=seq_len, KV_LEN=seq_len)

==> code/attention_train.py <==
from torch.nn.attention.flex_attention import BlockMask, create_block_mask

def create_attention_mask_train(seq_len: int, block_len: int) -> BlockMask:  
    half_seq_len: int = seq_len // 2
    
    def mask_mod(b, h, q_idx, kv_idx):
        # Top-left quadrant (x1 -> x1, standard causal)
        # True if query and key are in the first half and key is before or at query.
        is_in_top_left_causal = (q_idx < half_seq_len) & (kv_idx < half_seq_len) & (kv_idx <= q_idx)
    
        # Bottom-right quadrant (xt -> xt, block attention)
        # True if query and key are in the second half and belong to the same block.
        q_block_xt = (q_idx - half_seq_len) // block_len
        kv_block_xt = (kv_idx - half_seq_len) // block_len
        is_in_bottom_right_block = (q_idx >= half_seq_len) & (kv_idx >= half_seq_len) & (q_block_xt == kv_block_xt)
    
        # Bottom-left quadrant (xt -> x1, block causal past)
        # True if query is in the second half, key is in the first half, and the queries block index is strictly greater than the keys block index.
        q_block_idx_bl = (q_idx - half_seq_len) // block_len
        kv_block_idx_bl = kv_idx // block_len
        is_in_bottom_left_block_causal_past = (q_idx >= half_seq_len) & (kv_idx < half_seq_len) & (q_block_idx_bl > kv_block_idx_bl)
    
        return is_in_top_left_causal | is_in_bottom_right_block | is_in_bottom_left_block_causal_past
    return create_block_mask(mask_mod, B=None, H=None, Q_LEN=seq_len, KV_LEN=seq_len)

==> code/constants.py <==
# --- H100 GPU Specifications ---
BYTES: int = 1  # model weights, we assume FP8
PEAK_FLOPS: float = 1978 * 1e12  # peak flops for FP8
PEAK_FLOPS_ATTENTION: float = 989 * 1e12  # attention is done in BF16
MEMORY_BANDWIDTH: float = 3.35 * (1024**4)  # memory bandwidth in B/s

# --- Transformer Model Configuration ---
HIDDEN_DIM: int = 4096
FFN_DIM: int = 4 * HIDDEN_DIM
NUM_HEADS: int = 32
HEAD_DIM: int = HIDDEN_DIM // NUM_HEADS
NUM_KV_HEADS: int = 8
BYTES_PER_KV_ELEMENT: float = 1  # bytes used per KV element

==> code/train.py <==
input_ids = sequence[:, :-1]

ar_label_ids = sequence[:, 1:]
parallel_label_ids = input_ids.clone()

bsz, seq_len = input_ids.shape

block_len = torch.randint(max_block_size, (1, )).item()
attention_mask = create_attention_mask_train(seq_len=seq_len, block_len=block_len)

# 1. Compute masked_input
time = torch.rand(size=(bsz, 1), device="cuda")
input_ids_mask = torch.rand(size=input_ids.shape, device=input_ids.device) > time

masked_input = torch.where(condition=input_ids_mask, input=tokenizer.mask_id, other=input_ids)

input_ids = torch.cat([input_ids, masked_input], dim=1)

# 2. Compute label_ids
parallel_label_ids[:, :-1][input_ids_mask] = -100

label_ids = torch.cat([ar_label_ids, parallel_label_ids], dim=1)

# 3. Each unique token location (in AR and parallel) should get the same positional embeddings.
positional_embeddings = get_positional_embeddings(seq_len=seq_len)
positional_embeddings = positional_embeddings.repeat(2, 1)

loss = model(input_ids, mask=attention_mask, targets=label_ids, positional_embeddings=positional_embeddings)
loss.backward()

...

==> code/transformer_roofline.py <==
def gemm_roofline(m: int, n: int, k: int) -> tuple[float, float]:
    "Returns the runtime (in s) and flops of doing a `C=A@B` with A/B of shape `[m, k]/[k, n]` "
    total_IO = (
        m * k * BYTES + # read A
        n * k * BYTES + # read B
        m * n * BYTES   # write C
    )
    total_flops = 2 * m * n * k
    return max(total_IO / MEMORY_BANDWIDTH, total_flops / PEAK_FLOPS), total_flops

# Attention roofline analysis
def calculate_fused_attention_roofline(block_size: int, kv_length: int, batch_size: int) -> float:
    num_tokens = block_size * batch_size
    # Memory in Q: (batch_size, block_size,  NUM_HEADS, HEAD_DIM)
    bytes_Q = num_tokens * NUM_HEADS * HEAD_DIM * BYTES
    # Memory in K: (batch_size, kv_length, NUM_KV_HEADS, HEAD_DIM)
    bytes_K = batch_size * kv_length * NUM_KV_HEADS * HEAD_DIM * BYTES_PER_KV_ELEMENT
    # Flops P=QK^T
    _, flops_QKt = gemm_roofline(num_tokens, kv_length, NUM_HEADS * HEAD_DIM)    
    # Softmax memory transfer is ignored as it's not read or stored in memory, flops negliglbe
    bytes_softmax = 0
    # Memory in V: (batch_size, kv_length, NUM_KV_HEADS, HEAD_DIM)
    bytes_V = batch_size * kv_length * NUM_KV_HEADS * HEAD_DIM * BYTES_PER_KV_ELEMENT
    # Flops PV
    _, flops_PV = gemm_roofline(num_tokens, kv_length, NUM_HEADS * HEAD_DIM)    
    # Memory out PV: (batch_size, block_size, NUM_HEADS, HEAD_DIM)
    bytes_PV = num_tokens * NUM_HEADS * HEAD_DIM * BYTES

    total_memory = bytes_Q + bytes_K + bytes_V + bytes_PV + bytes_softmax
    total_flops = flops_QKt + flops_PV
    return max(total_memory / MEMORY_BANDWIDTH, total_flops / PEAK_FLOPS_ATTENTION)


# FFN roofline analysis
def calculate_linear_layers_roofline(block_size: int, batch_size: int) -> float:
    num_tokens = block_size * batch_size
    # FFN: Up-projection
    total_time = gemm_roofline(num_tokens, HIDDEN_DIM, HIDDEN_DIM * FFN_DIM)[0]
    # FFN: Down-projection
    total_time += gemm_roofline(num_tokens, HIDDEN_DIM * FFN_DIM, HIDDEN_DIM)[0]
    # Attention linear layers
    total_time += gemm_roofline(num_tokens, HIDDEN_DIM, NUM_HEADS * HEAD_DIM)[0] # Q-proj
    total_time += gemm_roofline(num_tokens, HIDDEN_DIM, NUM_HEADS * NUM_KV_HEADS)[0] # K-proj
    total_time += gemm_roofline(num_tokens, HIDDEN_DIM, NUM_HEADS * NUM_KV_HEADS)[0] # V-proj
    total_time += gemm_roofline(num_tokens, NUM_HEADS * HEAD_DIM, HIDDEN_DIM)[0] # out-proj
    return total_time
